Value-based Resource Matching with Fairness Criteria: Application to Agricultural Water Trading

Optimal allocation of agricultural water in the event of droughts is an important global problem. In addressing this problem, many aspects, including the welfare of farmers, the economy, and the environment, must be considered. Under this backdrop, our work focuses on several resource-matching problems accounting for agents with multi-crop portfolios, geographic constraints, and fairness. First, we address a matching problem where the goal is to maximize a welfare function in two-sided markets where buyers' requirements and sellers' supplies are represented by value functions that assign prices (or costs) to specified volumes of water. For the setting where the value functions satisfy certain monotonicity properties, we present an efficient algorithm that maximizes a social welfare function. When there are minimum water requirement constraints, we present a randomized algorithm which ensures that the constraints are satisfied in expectation. For a single seller--multiple buyers setting with fairness constraints, we design an efficient algorithm that maximizes the minimum level of satisfaction of any buyer. We also present computational complexity results that highlight the limits on the generalizability of our results. We evaluate the algorithms developed in our work with experiments on both real-world and synthetic data sets with respect to drought severity, value functions, and seniority of agents.

==> split.sh <==
#!/bin/bash
pdftk main_aamas.pdf cat 1-9 output 862.pdf
pdftk main_aamas.pdf cat 10-end output supp_862.pdf

cp supp_862.pdf supplement/
zip supplement_862.zip -r supplement


==> supplement/code/algorithm1.py <==
import networkx as nx
import pandas as pd
# import seaborn as sns
# from matplotlib import pyplot as plt
from pdb import set_trace

from synthetic import TradingSyntheticGraph
import util

def algorithm1(gd):
    cgraph = gd.get_compatibility_graph()
    buyers = [node for node, attributes in cgraph.nodes(data=True) if attributes.get('bipartite') == 0]
    sellers = [node for node, attributes in cgraph.nodes(data=True) if attributes.get('bipartite') == 1]

    g = nx.Graph()

    for buyer in buyers:
        requirement = gd.get_rho(buyer)
        for item in range(1,requirement+1):
            g.add_node("{}_{}".format(buyer, item), bipartite=0, buyer=buyer, bid=item)

    for seller in sellers:
        availability = gd.get_rho(seller)
        for item in range(1,availability+1):
            g.add_node("{}_{}".format(seller, item), bipartite=1, seller=seller, sid=item)

    bunits = [node for node, attributes in g.nodes(data=True) if attributes.get('bipartite') == 0]
    sunits = [node for node, attributes in g.nodes(data=True) if attributes.get('bipartite') == 1]

    for bu in bunits:
        for su in sunits:
            if g.nodes[bu]['buyer'] in cgraph.neighbors(g.nodes[su]['seller']):
                g.add_edge(bu, su, weight=gd.f_b(g.nodes[bu]['buyer'], g.nodes[bu]['bid']) - gd.f_s(g.nodes[su]['seller'],g.nodes[su]['sid']))

    num_edges = 0
    for edge in g.edges:
        if g.edges[edge]['weight'] >= 0:
            num_edges += 1

    M = nx.max_weight_matching(g, weight='weight')
    #welf=sum([g.edges[e]['weight'] for e in M])

    fbunits = {}
    for unit in bunits:
        buyer = g.nodes[unit]['buyer']
        bid = g.nodes[unit]['bid']
        if buyer not in fbunits:
            fbunits[buyer] = [bid]
        else:
            fbunits[buyer].append(bid)
    for buyer in fbunits:
        fbunits[buyer].sort()

    fsunits = {}
    for unit in sunits:
        seller = g.nodes[unit]['seller']
        sid = g.nodes[unit]['sid']
        if seller not in fsunits:
            fsunits[seller] = [sid]
        else:
            fsunits[seller].append(sid)
    for seller in fsunits:
        fsunits[seller].sort()

    T = set()
    for (x, y) in M:
        if 'buyer' in g.nodes[x]:
            T.add((g.nodes[x]['buyer'], g.nodes[x]['bid'], g.nodes[y]['seller'], g.nodes[y]['sid']))
        else:
            T.add((g.nodes[y]['buyer'], g.nodes[y]['bid'], g.nodes[x]['seller'], g.nodes[x]['sid']))

    for (b, bid, s, sid) in T:
        fbunits[b].remove(bid)
        fsunits[s].remove(sid)

    r1 = -1
    while r1 is not None:
        r1 = None
        r2 = None
        for (b, bid, s, sid) in T:
            if bid - 1 in fbunits[b]:
                r1 = (b, bid, s, sid)
                r2 = (b, bid - 1, s, sid)
                break
            if sid - 1 in fsunits[s]:
                r1 = (b, bid, s, sid)
                r2 = (b, bid, s, sid - 1)
                break
        if r1 is not None:
            T.remove(r1)
            T.add(r2)
    return T, num_edges

## delta=  False
## beta = False
## N= False
## gamma = False
## betadiff = False
## heatmap = True
## 
## if delta:
##     zp = []
##     for i in range(100):
##         for gamma in {0.1,0.5,0.9}:
##             for delta in range(0,11):
##                 gd = TradingSyntheticGraph(delta=delta/10, gamma=gamma)
##                 zp.append((delta/10, util.evaluate_welfare(gd, algorithm1(gd)),gamma))
## 
##     df = pd.DataFrame(zp, columns= ['δ','Social Welfare','γ'])
## 
##     sns.lineplot(data=df[df['γ'] == 0.1], x='δ', y='Social Welfare', label='γ=0.1')
## 
##     # Create a line plot for 'B'
##     sns.lineplot(data=df[df['γ'] == 0.5], x='δ', y='Social Welfare', label='γ=0.5')
## 
##     # Create a line plot for 'C'
##     sns.lineplot(data=df[df['γ'] == 0.9], x='δ', y='Social Welfare', label='γ=0.9')
## 
##     plt.xlabel('δ', fontsize=15)
##     plt.ylabel('Social Welfare', fontsize=15)
##     plt.title('', fontsize=15)
## 
##     # Add grid lines
##     plt.grid(True, linestyle='--', alpha=0.5)
## 
##     # Add a legend with increased font size
##     plt.legend(fontsize=15)
## 
##     # Save the plot as a PDF file
##     plt.savefig('delta.pdf', format='pdf')
## 
## 
## ###################################################
## 
## if gamma:
##     plt.clf()
## 
##     zp = []
##     for i in range(100):
##         for gamma in range(0,11):
##             gd = TradingSyntheticGraph(gamma=gamma/10)
##             zp.append((gamma/10, util.evaluate_welfare(gd, algorithm1(gd))))
## 
## 
##     # Extract x and y coordinates from the pairs
##     x_values, y_values = zip(*zp)
##     df = pd.DataFrame({'gamma': x_values, 'SW': y_values})
##     sns.lineplot(x='gamma', y='SW', data=df, marker='o', ci='sd', err_style='bars', color='blue', label='Algorithm 1')
## 
##     plt.xlabel('Gamma', fontsize=15)
##     plt.ylabel('Social Welfare', fontsize=15)
##     plt.title('', fontsize=15)
## 
##     # Add grid lines
##     plt.grid(True, linestyle='--', alpha=0.5)
## 
##     # Add a legend with increased font size
##     plt.legend(fontsize=15)
## 
##     # Save the plot as a PDF file
##     plt.savefig('gamma.pdf', format='pdf')
## 
## #####################################################################
## if N:
##     plt.clf()
## 
##     zp = []
##     for i in range(100):
##         for N in range(0,101,10):
##             gd = TradingSyntheticGraph(N=N)
##             zp.append((N, util.evaluate_welfare(gd, algorithm1(gd))))
## 
## 
##     # Extract x and y coordinates from the pairs
##     x_values, y_values = zip(*zp)
##     df = pd.DataFrame({'N': x_values, 'SW': y_values})
##     sns.lineplot(x='N', y='SW', data=df, marker='o', ci='sd', err_style='bars', color='blue', label='Algorithm 1')
## 
##     plt.xlabel('N', fontsize=15)
##     plt.ylabel('Social Welfare', fontsize=15)
##     plt.title('', fontsize=15)
## 
##     # Add grid lines
##     plt.grid(True, linestyle='--', alpha=0.5)
## 
##     # Add a legend with increased font size
##     plt.legend(fontsize=15)
## 
##     # Save the plot as a PDF file
##     plt.savefig('N.pdf', format='pdf')
## 
## #######################################################
## if beta:
##     plt.clf()
## 
##     zp = []
##     for i in range(100):
##         for beta in range(0,11):
##             gd = TradingSyntheticGraph(beta_low=beta/10, beta_high=beta/10)
##             zp.append((beta/10, util.evaluate_welfare(gd, algorithm1(gd))))
## 
## 
##     # Extract x and y coordinates from the pairs
##     x_values, y_values = zip(*zp)
##     df = pd.DataFrame({'beta': x_values, 'SW': y_values})
##     sns.lineplot(x='beta', y='SW', data=df, marker='o', ci='sd', err_style='bars', color='blue', label='Algorithm 1')
## 
##     plt.xlabel('Beta', fontsize=15)
##     plt.ylabel('Social Welfare', fontsize=15)
##     plt.title('', fontsize=15)
## 
##     # Add grid lines
##     plt.grid(True, linestyle='--', alpha=0.5)
## 
##     # Add a legend with increased font size
##     plt.legend(fontsize=15)
## 
##     # Save the plot as a PDF file
##     plt.savefig('beta.pdf', format='pdf')
## 
## 
## #########################################
## 
## if betadiff:
##     plt.clf()
## 
##     zp = []
##     for i in range(100):
##         for beta in range(0,6):
##             gd = TradingSyntheticGraph(beta_low=0.5-beta/10, beta_high=0.5+beta/10)
##             zp.append(("{},{}".format(round(0.5-beta/10,1),round(0.5+beta/10,1)), util.evaluate_welfare(gd, algorithm1(gd))))
## #    2 * beta / 10
## 
##     # Extract x and y coordinates from the pairs
##     x_values, y_values = zip(*zp)
##     df = pd.DataFrame({'beta': x_values, 'SW': y_values})
##     sns.lineplot(x='beta', y='SW', data=df, marker='o', ci='sd', err_style='bars', color='blue', label='Algorithm 1')
## 
##     plt.xlabel('Beta (low,high)', fontsize=15)
##     plt.ylabel('Social Welfare', fontsize=15)
##     plt.title('', fontsize=15)
## 
##     # Add grid lines
##     plt.grid(True, linestyle='--', alpha=0.5)
## 
##     # Add a legend with increased font size
##     plt.legend(fontsize=15)
## 
##     # Save the plot as a PDF file
##     plt.savefig('betadiff.pdf', format='pdf')
## 
## if heatmap:
## 
##     plt.clf()
## 
##     zp = []
##     for i in range(100):
##         for gamma in {0.1, 0.5, 0.9}:
##             for delta in range(0,11):
##                 for beta_high in range(1,11):
##                     gd = TradingSyntheticGraph(gamma=gamma, beta_low=1, beta_high=beta_high, delta=delta/10)
##                     zp.append((beta_high,delta/10,  util.evaluate_welfare(gd, algorithm1(gd)),gamma))
## 
##     # Convert the data to a DataFrame
##     df = pd.DataFrame(zp, columns=[r'$\beta_{\mathrm{high}}/\beta_{\mathrm{low}}$','δ', 'Social Welfare', "Category"])
## 
##     for category, group in df.groupby('Category'):
##         agg_df = group.groupby([r'$\beta_{\mathrm{high}}/\beta_{\mathrm{low}}$','δ'])['Social Welfare'].mean().reset_index()
##         pivot_table = agg_df.pivot(r'$\beta_{\mathrm{high}}/\beta_{\mathrm{low}}$','δ', 'Social Welfare')
## 
##         plt.figure(figsize=(10,10))  # Adjust the figure size as needed
##         hmp = sns.heatmap(pivot_table, annot=True, cmap="YlGnBu", fmt=".2f", xticklabels=True, yticklabels=True)
## 
##         plt.xlabel("δ", fontsize=20)
##         plt.ylabel(r'$\beta_{\mathrm{high}}/\beta_{\mathrm{low}}$', fontsize=20)
## 
##         # Increase the font size of x and y axis ticks
##         plt.xticks(fontsize=20)
##         plt.yticks(fontsize=20)
## 
## 
## #        plt.tick_params(axis='x', labeltop=True, labelbottom=False)
##         plt.title(f"γ={category}", fontsize=20)
##         pdf_file_name = f'heatmap_{category}.pdf'
##         plt.savefig(pdf_file_name, format='pdf', bbox_inches='tight')


==> supplement/code/experiment_fairness_real.py <==
#!/usr/bin/env python
DESC = '''
Main file to run real networks.
'''

import argparse
import csv
import glob
import networkx as nx
import numpy as np
import os
import pandas as pd
import random
from re import sub
import time
from pdb import set_trace

from max_welfare_fairness import optimize_welfare

directory_path = '../../water/real/input'
#dataset = 'touchet'
#delta = 10
#acre_feet = 20

def parser():
    # parser
    parser=argparse.ArgumentParser(description=DESC,
            formatter_class=argparse.RawTextHelpFormatter)
    parser.add_argument('-i', '--network', required=True, help='Network')
    parser.add_argument('-d', '--delta', required=True, type=int,
            help='Water availability')
    parser.add_argument('-a', '--acre_feet', required=True, type=int,
            help='Acre feet')
    parser.add_argument('-r', '--req', required=True, type=float,
            help='Min. requirement in percentage')
    return parser.parse_args()

def generate_graph(dataset, drought, acre_feet):
    g = nx.Graph()
    # Use glob to get a list of all CSV files in the directory
    csv_files = glob.glob(os.path.join(directory_path, dataset, str(drought), str(acre_feet), '*.csv'))

    # Initialize an empty dictionary
    drought_additive = {}

    stats = os.path.join(directory_path, dataset, "{}_statistics_by_water_capacity.csv".format(dataset.capitalize()))


    # Open the CSV file and read its contents
    with open(stats, mode='r') as file:
        first = True
        for line in file:
            if first:
                first = False
                continue

            sp = line.split(",")
            if int(sp[1]) == acre_feet:
                drought_additive[float(sp[0])] = float(sp[2])
            if int(sp[1]) == acre_feet and int(sp[0])==drought:
                buyer_count = int(sp[4][:-1])
    print(drought_additive)
    denominator = drought_additive[100.0]

    if len(csv_files) > 1:
        raise('More than one file selected')
    data = pd.read_csv(csv_files[0])
    data = data.rename(columns={
        'seller_i': 'seller_unit',
        'buyer_i': 'buyer_unit'})
    data['weight'] = data.buyer_budget_per_unit - data.seller_value_per_unit
    data = data[data.weight>0]
    return data

if __name__ == '__main__':
    args = parser()
    net = generate_graph(args.network, args.delta, args.acre_feet)
    req = net[['buyer', 'buyer_unit']].groupby('buyer').count().reset_index()
    req['requirement'] = np.ceil(req.buyer_unit * args.req / 100)
    req.requirement = req.requirement.astype('int')

    obj = optimize_welfare(net, req)
    req['requirement'] = 0
    obj0 = optimize_welfare(net, req)
    try:
        mw_fairness = obj.ObjVal
    except:
        mw_fairness = 0
    print( f"{args.network.capitalize()}{args.acre_feet}", args.network, args.delta, args.acre_feet, args.req, mw_fairness, obj0.ObjVal, sep=',')


==> supplement/code/experiment_welfare_real.py <==
DESC = '''
Main file to run real networks.
'''

from re import sub
import pandas as pd
import argparse
import glob
import csv
import os
import random
import time
from pdb import set_trace

import networkx as nx
import numpy as np
from scipy.optimize import linear_sum_assignment

directory_path = '../../water/real/input'
#dataset = 'touchet'
#delta = 10
#acre_feet = 20

def parser():
    # parser
    parser=argparse.ArgumentParser(description=DESC,
            formatter_class=argparse.RawTextHelpFormatter)
    parser.add_argument('-i', '--network', required=True, help='Network')
    parser.add_argument('-d', '--delta', required=True, type=int,
            help='Water availability')
    parser.add_argument('-a', '--acre_feet', required=True, type=int,
            help='Acre feet')
    return parser.parse_args()

def generate_graph(dataset, drought, acre_feet):
    g = nx.Graph()
    # Use glob to get a list of all CSV files in the directory
    csv_files = glob.glob(os.path.join(directory_path, dataset, str(drought), str(acre_feet), '*.csv'))

    # Initialize an empty dictionary
    drought_additive = {}

    stats = os.path.join(directory_path, dataset, "{}_statistics_by_water_capacity.csv".format(dataset.capitalize()))


    # Open the CSV file and read its contents
    with open(stats, mode='r') as file:
        first = True
        for line in file:
            if first:
                first = False
                continue

            sp = line.split(",")
            if int(sp[1]) == acre_feet:
                drought_additive[float(sp[0])] = float(sp[2])
            if int(sp[1]) == acre_feet and int(sp[0])==drought:
                buyer_count = int(sp[4][:-1])
    print(drought_additive)
    denominator = drought_additive[100.0]

    # Iterate over the list of CSV files
    for csv_file in csv_files:
        data = pd.read_csv(csv_file)
        # Create the first table: col2 and the greatest value of col1 for each unique value in col2
        table1 = data.groupby('seller')['seller_i'].max().reset_index()
        table1.columns = ['seller', 'max_id']

        table2 = data.groupby('buyer')['buyer_i'].max().reset_index()
        table2.columns = ['buyer', 'max_id']

        srhos = table1.set_index('seller')['max_id'].add(1).to_dict()
        brhos = table2.set_index('buyer')['max_id'].add(1).to_dict()

        buyer_units = {}
        with open(csv_file, 'r') as file:
            # Use the csv.reader to parse the CSV file
            csv_reader = csv.reader(file)
            next(csv_reader)
            sellers_set = set()
            buyers_set = set()
            # You can now iterate over rows in the CSV file
            for rind, row in enumerate(csv_reader):
                # Do something with each row, for example, print it
                node_1 = row[4] + "-" + row[3]
                node_2 = row[1] + "-" + row[0]

                ## sellers_set.add(row[1])
                ## buyers_set.add(row[4])

                value_seller = row[2]
                value_buyer = row[5]

                g.add_node(node_1, bipartite=0, rho=brhos[int(row[4])], weight=float(value_buyer))
                g.add_node(node_2, bipartite=1, rho=srhos[int(row[1])], weight=float(value_seller))
                try:
                    buyer_units[int(row[4])].add(int(row[3]))
                except:
                    buyer_units[int(row[4])] = set([int(row[3])])

                if float(value_buyer) - float(value_seller) < 0:
                    raise Exception("PROBLEMATIC EDGE")

                g.add_edge(node_1, node_2, weight=float(value_buyer) - float(
                    value_seller))  # buyer, seller, value for buyer , value for seller

                if rind % 100000 == 0:
                    print("done ", rind)

    buyer_deg = {x: len(y)  for x,y in buyer_units.items()}
    print("done creating G")

    # Get the nodes from the left and right partitions
    left_nodes = [node for node, data in g.nodes(data=True) if data["bipartite"] == 0]
    right_nodes = [node for node, data in g.nodes(data=True) if data["bipartite"] == 1]

    # Create an empty adjacency matrix
    adjacency_matrix = np.zeros((len(left_nodes), len(right_nodes)))

    # Fill the adjacency matrix with edge weights
    for i, left_node in enumerate(left_nodes):
        for j, right_node in enumerate(right_nodes):
            if g.has_edge(left_node, right_node):
                adjacency_matrix[i, j] = g[left_node][right_node]["weight"]
    print("have a graph ")

    t = time.time()
    # Solve the linear sum assignment problem
    mwm = nx.max_weight_matching(g)
    buyers = [node for node, data in g.nodes(data=True) if data["bipartite"] == 0]
    sellers = [node for node, data in g.nodes(data=True) if data["bipartite"] == 1]
    mbuyers = {}
    msellers = {}
    for edge in mwm:
        if edge[1] in buyers:
            mbuyers[edge[1]] = edge[0]
            msellers[edge[0]] = edge[1]
        else:
            mbuyers[edge[0]] = edge[1]
            msellers[edge[1]] = edge[0]

    matched_buyers = list(mbuyers.keys())
    matched_sellers = list(msellers.keys())

    print("before existence loop")
    exists = True
    while exists:
        exists = False
        for b in matched_buyers:
            sp = b.split("-")
            b1 = sp[0]
            b2 = sp[1]
            if int(b2) > 0:
                earlier = "-".join([b1, str(int(b2) - 1)])
                if earlier not in mbuyers.keys():
                    s = mbuyers[b]
                    mbuyers[earlier]= s
                    msellers[s] = earlier
                    del mbuyers[b]
                    exists = True

        if exists:
            continue
        for s in matched_sellers:
            sp = s.split("-")
            s1 = sp[0]
            s2 = sp[1]
            if int(s2) > 0:
                earlier = "-".join([s1, str(int(s2) - 1)])
                if earlier not in msellers.keys():
                    b = msellers[s]
                    mbuyers[b] = earlier
                    msellers[earlier] = b
                    del msellers[s]
                    exists = True
        if exists:
            matched_buyers = list(mbuyers.keys())
            matched_sellers = list(msellers.keys())
    print("after existence loop")

    weight= 0
    buyer_sat = {}
    for buyer, seller in mbuyers.items():
        weight += g[buyer][seller]['weight']
        b = int(sub('-.*', '', buyer))
        try:
            buyer_sat[b] += 1
        except:
            buyer_sat[b] = 1

    weight2 = drought_additive[drought] / denominator
    norm_weight = (weight + drought_additive[drought]) / denominator

    df = pd.DataFrame.from_dict(buyer_deg, orient='index')
    df = df.rename(columns={0: 'tot'})
    df1 = pd.DataFrame.from_dict(buyer_sat, orient='index')
    df1 = df1.rename(columns={0: 'sat'})

    df = df.join(df1).fillna(0)
    df['satisfaction'] = df.sat / df.tot

    df['delta'] = drought
    df['acre_feet'] = acre_feet
    df['data'] = dataset
    df['network'] = df.data.str.capitalize() + df.acre_feet.astype('str')
    df = df.reset_index().rename(columns={'index': 'buyer'})
    df.to_csv(f'sat.{dataset}_{acre_feet}_{drought}.csv',index=False)

    print("weight is ", norm_weight)
    print( f"{dataset.capitalize()}{acre_feet}", dataset, drought, acre_feet, len(g.edges()), len(g.nodes()), len(mbuyers.keys()), len(msellers.keys()), weight, weight2,  norm_weight, denominator, sep=',')

if __name__ == '__main__':
    args = parser()
    generate_graph(args.network, args.delta, args.acre_feet)
    ## #dataset = 'touchet'
    ## #delta = 10
    ## #acre_feet = 20
    ## for dataset in {"touchet", "yakima"}:
    ##     for drought in {10,20,30,40,50,60,70,80,90,100}:
    ##         for acre_feet in {10}:
    ##             generate_graph(dataset, drought,acre_feet)


==> supplement/code/experiments_fairness_synthetic.py <==
#!/usr/bin/env python
import numpy as np
import pandas as pd
from pdb import set_trace
import synthetic
import util
from algorithm1 import algorithm1

from max_welfare_fairness import optimize_welfare

N = 10

zp = []
for i in range(100): #range(100):
    for delta in np.arange(0.1,1,0.1):
        for gamma in [0, 0.5, 1]:
            for beta_high in [0.7, 0.9]:
                G = synthetic.TradingSyntheticGraph(gamma=gamma, 
                        beta_low=1-beta_high, beta_high=beta_high, 
                        delta=delta)
                rng = util.resources_needs_graph(G)
                netname = f'rng_rep{i}_d{delta}_g{gamma}_b{beta_high}'
                #rng.to_csv(f'{netname}.csv', index=False)
                for rb in [1, 2, 3, 4, 5]:
                    req = rng.buyer.drop_duplicates().to_frame()
                    req['requirement'] = rb
                    obj = optimize_welfare(rng, req)
                    req['requirement'] = 0
                    obj0 = optimize_welfare(rng, req)
                    try:
                        mw_fairness = obj.ObjVal
                    except:
                        mw_fairness = 0
                    #T, __ = algorithm1(G)
                    #mw_alg1 = util.evaluate_welfare(G,T)
                    
                    ## req.to_csv(f'req_{rb}_{netname}.csv', index=False)
                    zp.append([i, delta, gamma, beta_high, rb, mw_fairness, obj0.ObjVal])
                
df = pd.DataFrame(zp, columns= ['replicate', 'delta', 'lambda', 'beta_high', 'rb', 'welfare', 'welfare0'])

df.to_csv('results_fairness.csv', index=False)



==> supplement/code/experiments_welfare_synthetic.py <==
#!/usr/bin/env python
import numpy as np
import pandas as pd
from pdb import set_trace
import synthetic
import util
from algorithm1 import algorithm1

N = 10

zp = []
for i in range(100):
    for delta in [0.3,0.5,0.7,0.9]:
        for gamma in [0, 0.5, 1]:
            for beta_high in [0.7]:
                G = synthetic.TradingSyntheticGraph(gamma=gamma, beta_low=1-beta_high, beta_high=beta_high, delta=delta)
                num_sellers = 0
                for node in G.compatibility_graph.nodes:
                    num_sellers += G.is_seller(node)

                T, num_edges = algorithm1(G)

                x,y = util.evaluate_normalized_total_value(G, T) 

                zp.append((i, beta_high, delta, num_sellers, x, y, util.evaluate_welfare(G,T), gamma,num_edges))


df = pd.DataFrame(zp, columns= ['replicate', 'beta_high', 'delta', 'num_sellers', 'total_value', 'normalized_welfare', 'welfare', 'lambda', 'num_edges'])

df.to_csv('results_synthetic.csv', index=False)



==> supplement/code/master_real.sh <==
#!/bin/bash
function welfare(){    # requires dataset as an argument yakima/touchet 
data=$1
echo $data

for acre in `echo "5 10 20"`
do
    for delta in `seq 10 10 90`
    do
        log=out.${data}_${acre}_${delta}
        echo $log
sbatch -o $log \
    --mem=20G \
    --export=command="python ../scripts/experiment_welfare_real.py \
    -i $data \
    -d $delta \
    -a $acre" \
    ../scripts/run_proc.sbatch
    done
done
}

function summary(){
echo "network,data,delta,acre,num_edges,num_nodes,num_buyers,num_sellers,welfare,sellers_value_by_tot_value,sigma_T_by_sigma_0,sigma_0" > results_realdata.csv
tail -n1 out.* -q >> results_realdata.csv
}

if [[ $# == 0 ]]; then
   echo "Here are the options:"
   grep "^function" $BASH_SOURCE | sed -e 's/function/  /' -e 's/[(){]//g' -e '/IGNORE/d'
else
   eval $1 $2 $3
fi


==> supplement/code/max_welfare_fairness.py <==
import gurobipy as gp
from gurobipy import GRB, quicksum
import networkx as nx
import numpy as np
import pandas as pd

## with gp.Env(empty=True) as env:
##     env.setParam("WLSAccessID", str)
##     env.setParam("WLSSECRET", str)
##     env.setParam("LICENSEID", int)
##     env.setParam("OutputFlag", 0)
##     env.start()

# returns a Gurobi model object
def optimize_welfare(comp_graph_df, buyer_req_df):
    buyer_req_df = buyer_req_df.set_index('buyer')
    
    # Read into a networkX graph
    G = nx.Graph()

    Vs = []
    Vb = []
    for idx, row in comp_graph_df.iterrows():
        sell_node = str(int(row['seller']))+'_'+str(int(row['seller_unit']))
        buy_node = str(int(row['buyer']))+'_'+str(int(row['buyer_unit']))

        if sell_node not in Vs:
            Vs.append(sell_node)

        if buy_node not in Vb:
            Vb.append(buy_node)

        # Don't add edges with 0 or negative weights
        if row['weight'] <= 0:
            continue

        G.add_edge(sell_node, buy_node, weight=row['weight'])
    
    # Extract buyer id's
    B = []
    for node in Vb:
        buyer = int(node.split('_')[0])
        if buyer not in B:
            B.append(buyer)
    
    
    welfare_model = gp.Model("lp_welfare")

    Z = welfare_model.addVars(G.edges(), vtype=GRB.CONTINUOUS)

    welfare_model.update()

    for edge,z_var in Z.items():
        welfare_model.addConstr(z_var>=0)

    for node in Vs:
        welfare_model.addConstr(quicksum([z_var for edge, z_var in Z.items() if node in edge]) <= 1)

    for node in Vb:
        welfare_model.addConstr(quicksum([z_var for edge, z_var in Z.items() if node in edge]) <= 1)

    for buyer in B:
        req = buyer_req_df.loc[buyer].requirement
        welfare_model.addConstr(quicksum([z_var for edge, z_var in Z.items() if buyer == int(edge[1].split('_')[0]) or buyer == int(edge[0].split('_')[0])]) >= req)

    welfare_model.setObjective(quicksum(z_var*G.get_edge_data(edge[0],edge[1])['weight'] for edge, z_var in Z.items()), GRB.MAXIMIZE)
    
    welfare_model.optimize()
    
    return welfare_model
    
    
    


==> supplement/code/plot_fairness.py <==
#!/usr/bin/env python
import numpy as np
import pandas as pd
from pdb import set_trace

from aaviz import plot

N = 10
k = 5
delta_set = [0.2, 0.4, 0.6, 0.8]

def main():
    df = pd.read_csv('../results/results_fairness.csv')
    df.beta_high = df.beta_high.round(1)
    df.delta = df.delta.round(1)
    df = df[(df.beta_high==0.7) & (df['delta'].isin(delta_set))]
    df['tradeoff'] = df.welfare / df.welfare0

    fig, gs = plot.initiate_figure(x=10, y=2.3, gs_nrows=1, gs_ncols=3,
            gs_wspace=.1, fs_fontsize=17)

    markers = ['o', '^', 's', '*']
    ## style = df[lambda_beta_str] #[lambda_str,beta_str]
    colors = plot.COLORS['mathematica']

    ax = plot.subplot(fig=fig, grid=gs[0,0], func='sns.lineplot',
            data=df[df['lambda']==0], 
            pf_x='rb', pf_y='tradeoff', pf_hue='delta',
            pf_palette=colors[0:4],
            pf_linewidth=3,
            pf_style='delta',
            pf_markers=markers,
            pf_dashes=False,
            ag_xmin=1, ag_xmax=5, ag_ymin=0, ag_ymax=1,
            lg_visible=False,
            fs_legend_title='normalsize',
            fs_xlabel='large',
            la_title='$\lambda=0$, $\\beta_{high}=0.7$',
            la_xlabel=f'$r(\{{b\}})$',
            la_ylabel='$\\textrm{wel}(\mathcal{T}_r^*)/\\textrm{wel}(\mathcal{T}^*)$')

    ax = plot.subplot(fig=fig, grid=gs[0,1], func='sns.lineplot',
            sp_sharey=0,
            data=df[df['lambda']==0.5], 
            pf_x='rb', pf_y='tradeoff', pf_hue='delta',
            pf_palette=colors[0:4],
            pf_linewidth=3,
            pf_style='delta',
            pf_markers=markers,
            pf_dashes=False,
            ag_xmin=1, ag_xmax=5,
            lg_visible=True,
            lg_title='$\delta$',
            fs_legend_title='normalsize',
            fs_xlabel='large',
            la_title='$\lambda=0.5$, $\\beta_{high}=0.7$',
            la_xlabel=f'$r(\{{b\}})$',
            la_ylabel='')

    ax = plot.subplot(fig=fig, grid=gs[0,2], func='sns.lineplot',
            sp_sharey=0,
            data=df[df['lambda']==1], 
            pf_x='rb', pf_y='tradeoff', pf_hue='delta',
            pf_palette=colors[0:4],
            pf_linewidth=3,
            pf_style='delta',
            pf_markers=markers,
            pf_dashes=False,
            ag_xmin=1, ag_xmax=5,
            lg_visible=False,
            lg_title='$\delta$',
            fs_legend_title='normalsize',
            fs_xlabel='large',
            la_title='$\lambda=1$, $\\beta_{high}=0.7$',
            la_xlabel=f'$r(\{{b\}})$',
            la_ylabel='')
    plot.savefig('fairness.pdf')

if __name__ == '__main__':
    main()


==> supplement/code/plot_properties.py <==
#!/usr/bin/env python
import pandas as pd
from pdb import set_trace

from aaviz import plot

def main():
    df = pd.read_csv('../results/results_synthetic.csv')

    lambda_beta_str = '$\lambda,\\beta_{high}$'
    df[lambda_beta_str] = list(zip(df['lambda'],df.beta_high))

    beta_str = '$\\beta_{high}$'
    lambda_str = '$\lambda$'
    df = df.rename(columns={'beta_high': beta_str, 'lambda': lambda_str})

    fig, gs = plot.initiate_figure(x=16, y=4, gs_nrows=1, gs_ncols=11,
            gs_wspace=1.2, fs_fontsize=17)

    markers = ['o', 'o', '^', '^', 's', 's']
    style = df[lambda_beta_str] #[lambda_str,beta_str]
    colors = [plot.COLORS['mathematica'][i] for i in [0,0,1,1,2,2]]


    ax = plot.subplot(fig=fig, grid=gs[0,0:2], func='sns.lineplot',
            data=df, 
            pf_x='delta', pf_y='num_sellers', pf_hue=lambda_beta_str,
            pf_palette=colors,
            pf_style=style,
            pf_markers = markers,
            pf_dashes = ['', (2,2), '', (2,2), '', (2,2)],
            pf_linewidth=3,
            ag_xmin=0, ag_xmax=1, ag_ymin=0, ag_ymax=10,
            lg_visible=False,
            fs_legend_title='normalsize',
            la_xlabel=f'$\delta$',
            la_ylabel='Number of sellers')

    ax = plot.subplot(fig=fig, grid=gs[0,2:5], func='sns.lineplot',
            data=df,
            pf_x='delta', pf_y='num_edges', pf_hue=lambda_beta_str,
            pf_palette=colors,
            pf_style=style,
            pf_markers = markers,
            pf_dashes = ['', (2,2), '', (2,2), '', (2,2)],
            pf_linewidth=3,
            ag_xmin=0, ag_xmax=1, ag_ymin=0, ag_ymax=600,
            lg_visible=False,
            fs_legend_title='normalsize',
            fs_legend='normalsize',
            la_xlabel=f'$\delta$',
            la_ylabel='Number of value compatible edges')

    ax = plot.subplot(fig=fig, grid=gs[0,5:8], func='sns.lineplot',
            data=df,
            pf_x='delta', pf_y='total_value', pf_hue=lambda_beta_str,
            pf_palette=colors,
            pf_style=style,
            pf_markers = markers,
            pf_dashes = ['', (2,2), '', (2,2), '', (2,2)],
            pf_linewidth=3,
            ag_xmin=0, ag_xmax=1, ag_ymin=0, ag_ymax=1,
            lg_title=lambda_beta_str,
            fs_legend_title='normalsize',
            fs_legend='normalsize',
            la_xlabel=f'$\delta$',
            la_ylabel='$\sigma(\mathcal{T})/\sigma_0$')

    ax = plot.subplot(fig=fig, grid=gs[0,8:11], func='sns.lineplot',
            data=df,
            pf_x='delta', pf_y='welfare', pf_hue=lambda_beta_str,
            pf_palette=colors,
            pf_style=style,
            pf_markers = markers,
            pf_dashes = ['', (2,2), '', (2,2), '', (2,2)],
            pf_linewidth=3,
            ag_xmin=0, ag_xmax=1, ag_ymin=0,
            lg_visible=False,
            fs_legend_title='normalsize',
            fs_legend='normalsize',
            la_xlabel=f'$\delta$',
            la_ylabel='welfare($\mathcal{T}$)')

    plot.savefig('synthetic.pdf')

if __name__ == '__main__':
    main()


==> supplement/code/plot_real.py <==
#!/usr/bin/env python
import numpy as np
import pandas as pd
from pdb import set_trace

from aaviz import plot

def main():
    df = pd.read_csv('../results/results_realdata.csv')

    df.delta = df.delta/100
    df.loc[df.delta==1, 'num_nodes'] = 1
    df.loc[df.delta==1, 'num_edges'] = 0
    df['density'] = df.num_edges/df.num_nodes/df.num_nodes

    touchet = pd.read_csv('../../../water/real/input/touchet/Touchet_statistics_by_water_capacity.csv')
    yakima = pd.read_csv('../../../water/real/input/yakima/Yakima_statistics_by_water_capacity.csv')

    touchet['network'] = 'Touchet' + touchet['acre-feet_per_unit'].astype('str')
    yakima['network'] = 'Yakima' + yakima['acre-feet_per_unit'].astype('str')
    touchet['Data'] = 'touchet'
    yakima['Data'] = 'yakima'

    dfs = pd.concat([touchet, yakima], ignore_index=True)
    dfs = dfs[dfs['acre-feet_per_unit']!=1]
    dfs['delta'] = dfs.percent_total_capacity/100
    dfs = dfs

    fig, gs = plot.initiate_figure(x=16, y=2.8, gs_nrows=1, gs_ncols=11,
            gs_wspace=2, fs_fontsize=17)

    markers = ['o', '^', 's', 'o', '^', 's']
    #style = df[lambda_beta_str] #[lambda_str,beta_str]
    colors = [plot.COLORS['mathematica'][i] for i in [3,3,3,4,4,4]]
    dashes = [(2,0), (2,0), (2,0), (2,2), (2,2), (2,2)]
    hue_order = ['Touchet5', 'Touchet10', 'Touchet20', 'Yakima5', 'Yakima10', 'Yakima20']

    ax = plot.subplot(fig=fig, grid=gs[0,0:2], func='sns.lineplot',
            data=dfs,
            pf_x='delta', pf_y='seller_count', pf_hue='network',
            pf_hue_order=hue_order,
            pf_style='network',
            pf_markers=markers,
            pf_palette=colors,
            pf_dashes=dashes,
            pf_linewidth=3,
            ag_xmin=0, ag_xmax=1, ag_ymin=0, ag_ymax=100,
            lg_visible=False,
            la_title='(a)',
            fs_title='normalsize',
            la_xlabel=f'$\delta$',
            la_ylabel='Number of sellers')

    ax = plot.subplot(fig=fig, grid=gs[0,2:5], func='sns.lineplot',
            data=df,
            pf_x='delta', pf_y='num_edges', pf_hue='network',
            pf_hue_order=hue_order,
            pf_style='network',
            pf_markers=markers,
            pf_palette=colors,
            pf_dashes=dashes,
            pf_linewidth=3,
            ag_xmin=0, ag_xmax=1, ag_ymin=0,
            lg_visible=False,
            lg_ncol=2,
            lg_columnspacing=0.8,
            lg_handletextpad=.5,
            la_title='(b)',
            fs_title='normalsize',
            la_xlabel=f'$\delta$',
            la_ylabel='Edges in the Res-needs graph')
            ## sp_yscale='log',

    ax.ticklabel_format(style='sci',axis='y',scilimits=(4,4))

    ax = plot.subplot(fig=fig, grid=gs[0,5:8], func='sns.lineplot',
            data=df,
            pf_x='delta', pf_y='sigma_T_by_sigma_0', pf_hue='network',
            pf_hue_order=hue_order,
            pf_style='network',
            pf_markers=markers,
            pf_palette=colors,
            pf_dashes=dashes,
            pf_linewidth=3,
            ag_xmin=0, ag_xmax=1, ag_ymin=0, ag_ymax=1,
            lg_visible=True,
            fs_legend_title='small',
            fs_legend='small',
            la_title='(c)',
            fs_title='normalsize',
            la_xlabel=f'$\delta$',
            la_ylabel='$\sigma(\mathcal{T})/\sigma_0$')

    ## x = np.linspace(0,1,11)
    ## ax.plot(x, x, color='grey')
    ## plot.text(ax=ax, text=[{'x': 0.1, 'y': 0.05, 'text': 'No trade'}], fontsize=14)

    ax = plot.subplot(fig=fig, grid=gs[0,8:11], func='sns.lineplot',
            data=df,
            pf_x='delta', pf_y='welfare', pf_hue='network',
            pf_hue_order=hue_order,
            pf_style='network',
            pf_markers=markers,
            pf_palette=colors,
            pf_dashes=dashes,
            pf_linewidth=3,
            ag_xmin=0, ag_xmax=1, ag_ymin=0,
            lg_visible=False,
            la_title='(d)',
            fs_title='normalsize',
            la_xlabel=f'$\delta$',
            la_ylabel='wel($\mathcal{T}$)')

    plot.savefig('real_datasets.pdf')
    return

    ax = plot.subplot(fig=fig, grid=gs[0,8:11], func='sns.lineplot',
            data=df,
            pf_x='delta', pf_y='welfare', pf_hue=lambda_beta_str,
            pf_palette=colors,
            pf_style=style,
            pf_markers = markers,
            pf_dashes = ['', (2,2), '', (2,2), '', (2,2)],
            pf_linewidth=3,
            ag_xmin=0, ag_xmax=1, ag_ymin=0,
            lg_visible=False,
            fs_legend_title='normalsize',
            fs_legend='normalsize',
            la_xlabel=f'$\delta$',
            la_ylabel='welfare($\mathcal{T}$)')


if __name__ == '__main__':
    main()


==> supplement/code/plot_satisfaction.py <==
#!/usr/bin/env python
from glob import glob
import numpy as np
import pandas as pd
from pdb import set_trace

from aaviz import plot

def main():
    dfs = []
    for f in glob('../results/satisfaction/sat.*csv'):
        dfs.append(pd.read_csv(f))
    df = pd.concat(dfs)
    df = df[df.network.isin(['Touchet10', 'Yakima10'])]
    df.delta = df.delta/100

    touchet = pd.read_excel('../../../water/real/input/touchet/touchet_10_af_per_unit.xlsx')
    touchet = touchet[['WR_Doc_ID', 'total_units']].groupby('WR_Doc_ID').sum()

    yakima = pd.read_excel('../../../water/real/input/yakima/yakima_10_af_per_unit.xlsx')
    yakima = yakima[['WR_Doc_ID', 'total_units']].groupby('WR_Doc_ID').sum()

    df_touchet = df[df.network=='Touchet10'].merge(touchet, left_on='buyer',
            right_on='WR_Doc_ID')
    df_yakima = df[df.network=='Yakima10'].merge(yakima, left_on='buyer',
            right_on='WR_Doc_ID')

    dft = pd.concat([df_touchet, df_yakima])
    dft.satisfaction = dft.sat/dft.total_units

    fig, gs = plot.initiate_figure(x=8, y=2, gs_nrows=1, gs_ncols=1,
            gs_wspace=1.4, fs_fontsize=17)

    colors = plot.COLORS['mathematica']

    ax = plot.subplot(fig=fig, grid=gs[0,0], func='sns.boxplot',
            data=dft, 
            pf_palette=colors[3:5],
            pf_y='satisfaction', pf_x='delta', pf_hue='network',
            lg_visible=True,
            lg_ncol=2,
            lg_loc='center',
            lg_bbox_to_anchor=(.4,1.1),
            ag_ymin=0, ag_ymax=1,
            fs_legend_title='normalsize',
            fs_xlabel='large',
            fs_ylabel='large',
            hatch=True,
            la_xlabel=f'$\delta$',
            la_ylabel='Buyer satisfaction')
    plot.savefig('satisfaction.pdf')

if __name__ == '__main__':
    main()


==> supplement/code/plot_synthetic.py <==
#!/usr/bin/env python
import numpy as np
import pandas as pd
from pdb import set_trace

from aaviz import plot

N = 10
k = 5

def main():
    df = pd.read_csv('../results/results_synthetic.csv')

    lambda_beta_str = '$\lambda,\\beta_{\\textrm{high}}$'
    df[lambda_beta_str] = list(zip(df['lambda'],df.beta_high))

    beta_str = '$\\beta_{\\textrm{high}}$'
    lambda_str = '$\lambda$'
    df = df.rename(columns={'beta_high': beta_str, 'lambda': lambda_str})
    df['density'] = df.num_edges/N/N/k/k

    fig, gs = plot.initiate_figure(x=16, y=2.8, gs_nrows=1, gs_ncols=11,
            gs_wspace=2, fs_fontsize=17)

    markers = ['o', 'o', '^', '^', 's', 's']
    style = df[lambda_beta_str] #[lambda_str,beta_str]
    colors = [plot.COLORS['mathematica'][i] for i in [0,0,1,1,2,2]]


    ax = plot.subplot(fig=fig, grid=gs[0,0:2], func='sns.lineplot',
            data=df, 
            pf_x='delta', pf_y='num_sellers', pf_hue=lambda_beta_str,
            pf_palette=colors,
            pf_style=style,
            pf_markers = markers,
            pf_dashes = ['', (2,2), '', (2,2), '', (2,2)],
            pf_linewidth=3,
            ag_xmin=0, ag_xmax=1, ag_ymin=0, ag_ymax=10,
            lg_visible=False,
            la_title='(a)',
            fs_title='normalsize',
            la_xlabel=f'$\delta$',
            la_ylabel='Number of sellers')

    ax = plot.subplot(fig=fig, grid=gs[0,2:5], func='sns.lineplot',
            data=df,
            pf_x='delta', pf_y='num_edges', pf_hue=lambda_beta_str,
            pf_palette=colors,
            pf_style=style,
            pf_markers = markers,
            pf_dashes = ['', (2,2), '', (2,2), '', (2,2)],
            pf_linewidth=3,
            ag_xmin=0, ag_xmax=1, ag_ymin=0,
            lg_visible=False,
            la_title='(b)',
            fs_title='normalsize',
            la_xlabel=f'$\delta$',
            la_ylabel='Edges in the Res-needs graph')

    ax = plot.subplot(fig=fig, grid=gs[0,5:8], func='sns.lineplot',
            data=df,
            pf_x='delta', pf_y='total_value', pf_hue=lambda_beta_str,
            pf_palette=colors,
            pf_style=style,
            pf_markers = markers,
            pf_dashes = ['', (2,2), '', (2,2), '', (2,2)],
            pf_linewidth=3,
            ag_xmin=0, ag_xmax=1, ag_ymin=0, ag_ymax=1,
            lg_title=lambda_beta_str,
            fs_legend_title='small',
            fs_legend='small',
            la_title='(c)',
            fs_title='normalsize',
            la_xlabel=f'$\delta$',
            la_ylabel='$\sigma(\mathcal{T})/\sigma_0$')

    ax = plot.subplot(fig=fig, grid=gs[0,8:11], func='sns.lineplot',
            data=df,
            pf_x='delta', pf_y='normalized_welfare', pf_hue=lambda_beta_str,
            pf_palette=colors,
            pf_style=style,
            pf_markers = markers,
            pf_dashes = ['', (2,2), '', (2,2), '', (2,2)],
            pf_linewidth=3,
            ag_xmin=0, ag_xmax=1, ag_ymin=0,
            lg_visible=False,
            la_title='(d)',
            fs_title='normalsize',
            la_xlabel=f'$\delta$',
            la_ylabel='wel($\mathcal{T}$)$/\sigma_0$')

    plot.savefig('synthetic.pdf')

if __name__ == '__main__':
    main()


==> supplement/code/properties_synthetic.py <==
import numpy as np
import pandas as pd
from pdb import set_trace
import synthetic
import util
from algorithm1 import algorithm1

N = 10

zp = []
for i in range(100):
    for delta in np.arange(0,1.1,0.1):
        for gamma in [0, 0.5, 1]:
            for beta_high in [0.7, 0.9]:
                G = synthetic.TradingSyntheticGraph(gamma=gamma, beta_low=1-beta_high, beta_high=beta_high, delta=delta)
                num_sellers = 0
                for node in G.compatibility_graph.nodes:
                    num_sellers += G.is_seller(node)

                T, num_edges = algorithm1(G)

                zp.append((i, beta_high, delta, num_sellers, util.evaluate_normalized_total_value(G, T), util.evaluate_welfare(G,T), gamma,num_edges))


df = pd.DataFrame(zp, columns= ['replicate', 'beta_high', 'delta', 'num_sellers', 'total_value', 'welfare', 'lambda', 'num_edges'])

df.to_csv('results_synthetic.csv', index=False)



==> supplement/code/real.py <==
DESC = '''
Main file to run real networks.
'''

from re import sub
import pandas as pd
import argparse
import glob
import csv
import os
import random
import time
from pdb import set_trace

import networkx as nx
import numpy as np
from scipy.optimize import linear_sum_assignment

directory_path = '../real/input'
#dataset = 'touchet'
#delta = 10
#acre_feet = 20

def parser():
    # parser
    parser=argparse.ArgumentParser(description=DESC,
            formatter_class=argparse.RawTextHelpFormatter)
    parser.add_argument('-i', '--network', required=True, help='Network')
    parser.add_argument('-d', '--delta', required=True, type=int,
            help='Water availability')
    parser.add_argument('-a', '--acre_feet', required=True, type=int,
            help='Acre feet')
    return parser.parse_args()

def generate_graph(dataset, drought, acre_feet):
    g = nx.Graph()
    # Use glob to get a list of all CSV files in the directory
    csv_files = glob.glob(os.path.join(directory_path, dataset, str(drought), str(acre_feet), '*.csv'))

    # Initialize an empty dictionary
    drought_additive = {}

    stats = os.path.join(directory_path, dataset, "{}_statistics_by_water_capacity.csv".format(dataset.capitalize()))


    # Open the CSV file and read its contents
    with open(stats, mode='r') as file:
        first = True
        for line in file:
            if first:
                first = False
                continue

            sp = line.split(",")
            if int(sp[1]) == acre_feet:
                drought_additive[float(sp[0])] = float(sp[2])
            if int(sp[1]) == acre_feet and int(sp[0])==drought:
                buyer_count = int(sp[4][:-1])
    print(drought_additive)
    denominator = drought_additive[100.0]

    # Iterate over the list of CSV files
    for csv_file in csv_files:
        data = pd.read_csv(csv_file)
        # Create the first table: col2 and the greatest value of col1 for each unique value in col2
        table1 = data.groupby('seller')['seller_i'].max().reset_index()
        table1.columns = ['seller', 'max_id']

        table2 = data.groupby('buyer')['buyer_i'].max().reset_index()
        table2.columns = ['buyer', 'max_id']

        srhos = table1.set_index('seller')['max_id'].add(1).to_dict()
        brhos = table2.set_index('buyer')['max_id'].add(1).to_dict()

        buyer_units = {}
        with open(csv_file, 'r') as file:
            # Use the csv.reader to parse the CSV file
            csv_reader = csv.reader(file)
            next(csv_reader)
            sellers_set = set()
            buyers_set = set()
            # You can now iterate over rows in the CSV file
            for rind, row in enumerate(csv_reader):
                # Do something with each row, for example, print it
                node_1 = row[4] + "-" + row[3]
                node_2 = row[1] + "-" + row[0]

                ## sellers_set.add(row[1])
                ## buyers_set.add(row[4])

                value_seller = row[2]
                value_buyer = row[5]

                g.add_node(node_1, bipartite=0, rho=brhos[int(row[4])], weight=float(value_buyer))
                g.add_node(node_2, bipartite=1, rho=srhos[int(row[1])], weight=float(value_seller))
                try:
                    buyer_units[int(row[4])].add(int(row[3]))
                except:
                    buyer_units[int(row[4])] = set([int(row[3])])

                if float(value_buyer) - float(value_seller) < 0:
                    raise Exception("PROBLEMATIC EDGE")

                g.add_edge(node_1, node_2, weight=float(value_buyer) - float(
                    value_seller))  # buyer, seller, value for buyer , value for seller

                if rind % 100000 == 0:
                    print("done ", rind)

    buyer_deg = {x: len(y)  for x,y in buyer_units.items()}
    print("done creating G")

    # Get the nodes from the left and right partitions
    left_nodes = [node for node, data in g.nodes(data=True) if data["bipartite"] == 0]
    right_nodes = [node for node, data in g.nodes(data=True) if data["bipartite"] == 1]

    # Create an empty adjacency matrix
    adjacency_matrix = np.zeros((len(left_nodes), len(right_nodes)))

    # Fill the adjacency matrix with edge weights
    for i, left_node in enumerate(left_nodes):
        for j, right_node in enumerate(right_nodes):
            if g.has_edge(left_node, right_node):
                adjacency_matrix[i, j] = g[left_node][right_node]["weight"]
    print("have a graph ")

    t = time.time()
    # Solve the linear sum assignment problem
    mwm = nx.max_weight_matching(g)
    buyers = [node for node, data in g.nodes(data=True) if data["bipartite"] == 0]
    sellers = [node for node, data in g.nodes(data=True) if data["bipartite"] == 1]
    mbuyers = {}
    msellers = {}
    for edge in mwm:
        if edge[1] in buyers:
            mbuyers[edge[1]] = edge[0]
            msellers[edge[0]] = edge[1]
        else:
            mbuyers[edge[0]] = edge[1]
            msellers[edge[1]] = edge[0]

    matched_buyers = list(mbuyers.keys())
    matched_sellers = list(msellers.keys())

    print("before existence loop")
    exists = True
    while exists:
        exists = False
        for b in matched_buyers:
            sp = b.split("-")
            b1 = sp[0]
            b2 = sp[1]
            if int(b2) > 0:
                earlier = "-".join([b1, str(int(b2) - 1)])
                if earlier not in mbuyers.keys():
                    s = mbuyers[b]
                    mbuyers[earlier]= s
                    msellers[s] = earlier
                    del mbuyers[b]
                    exists = True

        if exists:
            continue
        for s in matched_sellers:
            sp = s.split("-")
            s1 = sp[0]
            s2 = sp[1]
            if int(s2) > 0:
                earlier = "-".join([s1, str(int(s2) - 1)])
                if earlier not in msellers.keys():
                    b = msellers[s]
                    mbuyers[b] = earlier
                    msellers[earlier] = b
                    del msellers[s]
                    exists = True
        if exists:
            matched_buyers = list(mbuyers.keys())
            matched_sellers = list(msellers.keys())
    print("after existence loop")

    weight= 0
    buyer_sat = {}
    for buyer, seller in mbuyers.items():
        weight += g[buyer][seller]['weight']
        b = int(sub('-.*', '', buyer))
        try:
            buyer_sat[b] += 1
        except:
            buyer_sat[b] = 1

    weight2 = drought_additive[drought] / denominator
    norm_weight = (weight + drought_additive[drought]) / denominator

    df = pd.DataFrame.from_dict(buyer_deg, orient='index')
    df = df.rename(columns={0: 'tot'})
    df1 = pd.DataFrame.from_dict(buyer_sat, orient='index')
    df1 = df1.rename(columns={0: 'sat'})

    df = df.join(df1).fillna(0)
    df['satisfaction'] = df.sat / df.tot

    df['delta'] = drought
    df['acre_feet'] = acre_feet
    df['data'] = dataset
    df['network'] = df.data.str.capitalize() + df.acre_feet.astype('str')
    df = df.reset_index().rename(columns={'index': 'buyer'})
    df.to_csv(f'sat.{dataset}_{acre_feet}_{drought}.csv',index=False)

    print("weight is ", norm_weight)
    print( f"{dataset.capitalize()}{acre_feet}", dataset, drought, acre_feet, len(g.edges()), len(g.nodes()), len(mbuyers.keys()), len(msellers.keys()), weight, weight2,  norm_weight, denominator, sep=',')

if __name__ == '__main__':
    args = parser()
    generate_graph(args.network, args.delta, args.acre_feet)
    ## #dataset = 'touchet'
    ## #delta = 10
    ## #acre_feet = 20
    ## for dataset in {"touchet", "yakima"}:
    ##     for drought in {10,20,30,40,50,60,70,80,90,100}:
    ##         for acre_feet in {10}:
    ##             generate_graph(dataset, drought,acre_feet)


==> supplement/code/synthetic.py <==
import random
from pdb import set_trace
from abc import ABC, abstractmethod

import networkx as nx


class GraphData(ABC):
    @abstractmethod
    def f_s(self,i):
        pass

    @abstractmethod
    def f_b(self, i):
        pass

    @abstractmethod
    def get_compatibility_graph(self):
        pass

    @abstractmethod
    def get_rho(self,i):
        pass

class TradingSyntheticGraph(GraphData):
    def __init__(self, N=10,k=5,beta_high=0.7, beta_low=0.3,gamma=0.5, delta=0.5):
        self.N = N  # number of agents
        self.model = "Single Stream"
        self.delta = delta # drought severity param (0,1)
        self.beta_high = beta_high  #value function factors.
        self.beta_low = beta_low
        self.high =set()
        self.k = k
        self.gamma = gamma

        for i in range(1,self.N+1):
            if random.random() < self.ph(i):
                self.high.add(i)
        self.compatibility_graph = nx.Graph()

        for i in range(1,self.N+1):
            if self.is_seller(i):
                self.compatibility_graph.add_node(i,bipartite=1)
            else:
                self.compatibility_graph.add_node(i, bipartite=0)

        buyers = [node for node, attributes in self.compatibility_graph.nodes(data=True) if attributes.get('bipartite') == 0]
        sellers = [node for node, attributes in self.compatibility_graph.nodes(data=True) if attributes.get('bipartite') == 1]

        for buyer in buyers:
            for seller in sellers:
                self.compatibility_graph.add_edge(buyer, seller) # allow all edges

    def get_compatibility_graph(self):
        return self.compatibility_graph

    def is_seller(self, i): # agent is seller according to its position
        return i/self.N >= 1-self.delta

    def ph(self, i):
        return self.gamma * i / self.N + (1-self.gamma)*(1-i/self.N)

    def get_beta(self, i):
        if i in self.high:
            return self.beta_high
        else:
            return self.beta_low

    def f_s(self, i, l):
        return self.get_beta(i) * l

    def f_b(self, i, l):
        return self.get_beta(i) * (self.k - l + 1)

    def get_rho(self,i):
        return self.k


==> supplement/code/util.py <==
import networkx as nx
import pandas as pd
from pdb import set_trace

def evaluate_welfare(gd, T):
    val = 0
    for (b,bid,s,sid) in T:
        val += gd.f_b(b,bid) - gd.f_s(s, sid)

    return val

def agent_tot_value(gd, i):
    val = 0
    if gd.is_seller(i):
        fun = gd.f_s
    else:
        fun = gd.f_b
    for j in range(1,gd.k+1):
        val += fun(i, j)
    return val

def evaluate_normalized_total_value(gd, T):
    welfare = evaluate_welfare(gd, T)

    sigma_0 = 0
    sigma_seller = 0
    for i in gd.compatibility_graph.nodes:
        agent_val = agent_tot_value(gd, i)
        sigma_0 += agent_val
        if gd.is_seller(i):
            sigma_seller += agent_val

    val1 = (sigma_seller + welfare)/sigma_0
    val2 = welfare/sigma_0
    ## if val > 1:
    ##     set_trace()
    return val1, val2

def resources_needs_graph(gd):
    cgraph = gd.get_compatibility_graph()
    buyers = [node for node, attributes in cgraph.nodes(data=True) if attributes.get('bipartite') == 0]
    sellers = [node for node, attributes in cgraph.nodes(data=True) if attributes.get('bipartite') == 1]

    g = nx.Graph()

    for buyer in buyers:
        requirement = gd.get_rho(buyer)
        for item in range(1,requirement+1):
            g.add_node("{}_{}".format(buyer, item), bipartite=0, buyer=buyer, bid=item)

    for seller in sellers:
        availability = gd.get_rho(seller)
        for item in range(1,availability+1):
            g.add_node("{}_{}".format(seller, item), bipartite=1, seller=seller, sid=item)

    bunits = [node for node, attributes in g.nodes(data=True) if attributes.get('bipartite') == 0]
    sunits = [node for node, attributes in g.nodes(data=True) if attributes.get('bipartite') == 1]

    for bu in bunits:
        for su in sunits:
            if g.nodes[bu]['buyer'] in cgraph.neighbors(g.nodes[su]['seller']):
                weight = gd.f_b(g.nodes[bu]['buyer'], g.nodes[bu]['bid']) - gd.f_s(g.nodes[su]['seller'],g.nodes[su]['sid'])
                if weight > 0:
                    g.add_edge(bu, su, weight=weight)

    records = []
    for edge in g.edges():
        u,uid = [int(ele) for ele in edge[0].split('_')]
        v,vid = [int(ele) for ele in edge[1].split('_')]
        if gd.is_seller(u):
            s,sid = (u,uid)
            b,bid = (v,vid)
        else:
            s,sid = (v,vid)
            b,bid = (u,uid)

        records.append([s,sid,b,bid,g.edges[edge]['weight']])

    return pd.DataFrame.from_records(records, columns=[
        'seller','seller_unit','buyer','buyer_unit','weight'])

